Differences between CO- and calcium triplet-derived velocity dispersions in spiral galaxies: evidence for central star formation?

We examine the stellar velocity dispersions (sigma) of a sample of 48 galaxies, 35 of which are spirals, from the Palomar nearby galaxy survey. It is known that for ultra-luminous infrared galaxies (ULIRGs) and merger remnants thesigma derived from the near-infrared CO band-heads is smaller than that measured from optical lines, while no discrepancy between these measurements is found for early-type galaxies. No such studies are available for spiral galaxies - the subject of this paper. We used cross-dispersed spectroscopic data obtained with the Gemini Near-Infrared Spectrograph (GNIRS), with spectral coverage from 0.85 to 2.5um, to obtain sigma measurements from the 2.29 $\mu$m CO band-heads (sigma_{CO}), and the 0.85 um calcium triplet (sigma_{CaT}). For the spiral galaxies in the sample, we found that sigma_{CO} is smaller than sigma_{CaT}, with a mean fractional difference of 14.3%. The best fit to the data is given by sigma_{opt} = (46.0+/-18.1) + (0.85+/-0.12)sigma_{CO}. This "sigma discrepancy" may be related to the presence of warm dust, as suggested by a slight correlation between the discrepancy and the infrared luminosity. This is consistent with studies that have found no sigma-discrepancy in dust-poor early-type galaxies, and a much larger discrepancy in dusty merger remnants and ULIRGs. That sigma_{CO}$ is lower than sigma_{opt} may also indicate the presence of a dynamically cold stellar population component. This would agree with the spatial correspondence between low sigma_{CO} and young/intermediate-age stellar populations that has been observed in spatially-resolved spectroscopy of a handful of galaxies.

==> figs_CaT/convert.sh <==
convert NGC1052.ps	  NGC1052.jpg
convert NGC1167.ps	  NGC1167.jpg
convert NGC1358.ps	  NGC1358.jpg
convert NGC1961.ps	  NGC1961.jpg
convert NGC205.ps	  NGC205.jpg
convert NGC2273.ps	  NGC2273.jpg
convert NGC2639.ps	  NGC2639.jpg
convert NGC2655.ps	  NGC2655.jpg
convert NGC266.ps	  NGC266.jpg
convert NGC2768.ps	  NGC2768.jpg
convert NGC2832.ps	  NGC2832.jpg
convert NGC3031.ps	  NGC3031.jpg
convert NGC3079.ps	  NGC3079.jpg
convert NGC3147.ps	  NGC3147.jpg
convert NGC315.ps	  NGC315.jpg
convert NGC3169.ps	  NGC3169.jpg
convert NGC3190.ps	  NGC3190.jpg
convert NGC3607.ps	  NGC3607.jpg
convert NGC3718.ps	  NGC3718.jpg
convert NGC3998.ps	  NGC3998.jpg
convert NGC404.ps	  NGC404.jpg
convert NGC410.ps	  NGC410.jpg
convert NGC4203.ps	  NGC4203.jpg
convert NGC4235.ps	  NGC4235.jpg
convert NGC4258.ps	  NGC4258.jpg
convert NGC4346.ps	  NGC4346.jpg
convert NGC4388.ps	  NGC4388.jpg
convert NGC4450.ps	  NGC4450.jpg
convert NGC4548.ps	  NGC4548.jpg
convert NGC4565.ps	  NGC4565.jpg
convert NGC4569.ps	  NGC4569.jpg
convert NGC4579-2.ps	  NGC4579-2.jpg
convert NGC4579.ps	  NGC4579.jpg
convert NGC4594.ps	  NGC4594.jpg
convert NGC4725.ps	  NGC4725.jpg
convert NGC4736.ps	  NGC4736.jpg
convert NGC474.ps	  NGC474.jpg
convert NGC4750.ps	  NGC4750.jpg
convert NGC5005.ps	  NGC5005.jpg
convert NGC5033.ps	  NGC5033.jpg
convert NGC5194.ps	  NGC5194.jpg
convert NGC5194.ps	  NGC5194.jpg
convert NGC5371.ps	  NGC5371.jpg
convert NGC5850.ps	  NGC5850.jpg
convert NGC6500.ps	  NGC6500.jpg
convert NGC660.ps	  NGC660.jpg
convert NGC7217.ps	  NGC7217.jpg
convert NGC7331.ps	  NGC7331.jpg
convert NGC7469.ps	  NGC7469.jpg
convert NGC7743.ps	  NGC7743.jpg


